Simplicity of AdS Super Yang-Mills at One Loop

We perform a systematic bootstrap analysis of four-point one-loop Mellin amplitudes for super gluons in $\mathrm{AdS}_5\times\mathrm{S}^3$ with arbitrary Kaluza-Klein weights. The analysis produces the general expressions for these amplitudes at extremalities two and three, as well as analytic results for many other special cases. From these results we observe remarkable simplicity. We find that the Mellin amplitudes always contain only simultaneous poles in two Mellin-Mandelstam variables, extending a previous observation in the simplest case with the lowest Kaluza-Klein weights. Moreover, we discover a substantial extension of the implication of the eight-dimensional hidden conformal symmetry, which goes far beyond the Mellin poles associated with the leading logarithmic singularities. This leaves only a small finite set of poles which can be determined on a case-by-case basis from the contributions of protected operators in the OPE.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    227773,       6150]
NotebookOptionsPosition[    220599,       6041]
NotebookOutlinePosition[    221025,       6058]
CellTagsIndexPosition[    220982,       6055]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Gluon pqrs", "Section",
 Editable->False,
 CellChangeTimes->{{3.8969509881788282`*^9, 3.89695100380865*^9}, {
  3.896951362226533*^9, 
  3.896951363475993*^9}},ExpressionUUID->"4d49570f-0f29-48f6-8f07-\
45161b4acee8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
   "we", " ", "provide", " ", "the", " ", "codes", " ", "to", " ", 
    "calculate", " ", "the", " ", "bulk", " ", "region", " ", "and", " ", 
    "edge", " ", "region", " ", 
    RowBox[{"residues", ".", " ", "Futhermore"}]}], ",", " ", 
   RowBox[{
   "we", " ", "list", " ", "the", " ", "following", " ", "result", " ", "in", 
    " ", "details"}], ",", " ", 
   RowBox[{"including", " ", "extremality", " ", "2", " ", "and", " ", "3"}], 
   ",", " ", 
   RowBox[{"full", " ", "result", " ", "of", " ", "22", "pp"}], ",", " ", 
   RowBox[{"33", "pp", " ", "and", " ", "44", 
    RowBox[{"pp", ".", " ", "At"}], " ", "last"}], ",", " ", 
   RowBox[{
   "we", " ", "also", " ", "provide", " ", "the", " ", "OPE", " ", "data", 
    " ", "needed", " ", "to", " ", "evaluate", " ", "3355."}]}], " ", 
  "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9013992483139668`*^9, 3.901399373794187*^9}, {
   3.901399410502153*^9, 3.901399414607936*^9}, {3.9013994492503347`*^9, 
   3.901399534921411*^9}, 3.9013995710845737`*^9, {3.901399613426516*^9, 
   3.901399618852786*^9}, {3.901399692433859*^9, 3.90139972125325*^9}, {
   3.904091617035419*^9, 3.904091622583105*^9}, {3.904609291769671*^9, 
   3.904609314208061*^9}, {3.904609414200719*^9, 3.904609426824636*^9}, 
   3.904610121557221*^9},ExpressionUUID->"27e88a87-5a4c-41db-87f1-\
e1615d57eee3"],

Cell[CellGroupData[{

Cell["Bulk + Edge Region Expression", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.896951008361561*^9, 3.896951011144182*^9}, {
  3.896951105527156*^9, 3.896951108574937*^9}, {3.900658826192322*^9, 
  3.900658850976812*^9}},ExpressionUUID->"c014b990-15d1-40ae-a6a8-\
95f60b5068c3"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.9046100244027367`*^9, 
  3.9046100259551773`*^9}},ExpressionUUID->"00139992-5497-4d0a-8d08-\
188da87f12a6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"When", " ", "m"}], ">", "0"}], ",", 
   RowBox[{"n", ">", "0"}], ",", 
   RowBox[{"we", " ", "can", " ", "use", " ", "the", " ", "function", " ", 
    RowBox[{"MellinResidueAB", "[", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], " ", "to", " ", 
    "evaluate", " ", "the", " ", "residue", " ", "at", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", ",", "n"}], ")"}], "."}]}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896958049043902*^9, 3.896958098987255*^9}, {
  3.904609455915015*^9, 3.904609463178481*^9}, {3.904610108356785*^9, 
  3.904610112063059*^9}},ExpressionUUID->"df7e98b2-b255-4eec-a373-\
6bf2a19909c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bmn", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
    FractionBox["n", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m", "+", "n"}], ")"}]}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "R", "]"}], "=", 
     RowBox[{
      SubscriptBox["P", "R"], 
      RowBox[{"(", "\[Alpha]", ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"B", "[", "L", "]"}], "=", 
     RowBox[{
      SubscriptBox["P", "L"], 
      RowBox[{"(", "\[Beta]", ")"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{GridBox[{
    {
     RowBox[{
      RowBox[{"PP", "[", 
       RowBox[{"r_", ",", "s_", ",", "R_", ",", "a_"}], "]"}], ":=", 
      RowBox[{"kk", "[", 
       RowBox[{
        RowBox[{"-", "r"}], ",", 
        RowBox[{"-", "s"}], ",", 
        RowBox[{"-", "R"}], ",", "a"}], "]"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kk", "[", 
    RowBox[{"r_", ",", "s_", ",", "h_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["z", "h"], " ", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"h", "+", 
        FractionBox["r", "2"]}], ",", 
       RowBox[{"h", "+", 
        FractionBox["s", "2"]}], ",", 
       RowBox[{"2", " ", "h"}], ",", "z"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simAB", ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"_A", "|", "_B"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"_A", ",", "_B"}], "}"}], ",", "Factor"}], "]"}], "&"}]}], 
  ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.893843169118423*^9, 3.893843178795105*^9}, {
  3.89695103453176*^9, 3.896951074229979*^9}, {3.896951151970999*^9, 
  3.896951173690609*^9}, {3.904610105124887*^9, 
  3.904610106656296*^9}},ExpressionUUID->"d640ab62-e591-4d15-a264-\
b13938fe323f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pol", "[", "1", "]"}], "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "s_", ",", "t_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "R"}], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p1", "+", "p2", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p3", "+", "p4", "-", "t"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pol", "[", "2", "]"}], "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "R"}], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "R"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "R"}], "+", "s"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pol", "[", "3", "]"}], "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"p1", "+", "p2", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p3", "+", "p4", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p1", "+", "p2", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "p3", "+", "p4", "-", "s"}], ")"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pol", "[", "4", "]"}], "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "s_", ",", "t_"}],
     "]"}], ":=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"p1", "+", "p2", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p3", "+", "p4", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1", " ", "p3"}], "+", 
      RowBox[{"p2", " ", "p4"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.890176644846819*^9, 3.890176671723083*^9}, {
   3.8901768873008957`*^9, 3.8901769065876102`*^9}, {3.890177076742117*^9, 
   3.890177085807392*^9}, {3.890177168804678*^9, 3.8901771701736794`*^9}, {
   3.890177386731207*^9, 3.8901774594769697`*^9}, {3.890177696600521*^9, 
   3.8901777072930737`*^9}, {3.890178177455531*^9, 3.89017818256758*^9}, {
   3.890178242997802*^9, 3.8901782676852703`*^9}, 3.890178363044746*^9, 
   3.890178449345133*^9, 3.890179057869108*^9, 3.890179097265706*^9, {
   3.8901793283723783`*^9, 3.8901793326817408`*^9}, {3.890180297157336*^9, 
   3.89018030282656*^9}, {3.8905544323022537`*^9, 3.890554439437285*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c590055d-0dc6-46b9-9ded-af2fb14e8e3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Delta4", "@", 
    RowBox[{
     SubscriptBox["D", "pqrs"], "@", 
     SubscriptBox["L", "2222"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Delta4MellinAB", "[", 
     RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], "+", "p1", "+", "p2"}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "p3", "+", "p4"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"p1", "-", "p2"}], "]"}], ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"p3", "-", "p4"}], "]"}]}], "]"}]}]], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"p3", "+", "p2", "-", "p1", "-", "p4"}], ")"}]}], ",", 
          "0"}], "]"}]}], 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"p2", "-", "p1"}], ",", 
           RowBox[{"p3", "-", "p4"}]}], "]"}]}], "-", "i"}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"R", "=", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"p1", "-", "p2"}], "]"}], ",", 
            RowBox[{"Abs", "[", 
             RowBox[{"p3", "-", "p4"}], "]"}]}], "]"}]}]}], 
        RowBox[{"-", "i"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"L", "=", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"p1", "-", "p2"}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{"p3", "-", "p4"}], "]"}]}], "]"}]}]}], 
         RowBox[{"-", "i"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"j", "!"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "i"}], "-", "j", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "p1"}], "+", "p2"}], ")"}]}]}], ")"}], "!"}], 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "i", "+", 
                FractionBox[
                 RowBox[{"p1", "+", "p2"}], "2"]}], ")"}], "!"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "i"}], "-", 
                  RowBox[{"2", " ", "j"}], "+", "p3", "-", "p4"}], ")"}]}], 
               ")"}], "!"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "j"}], "+", "p1", "-", "p2", "-", "p3", 
                  "+", "p4"}], ")"}]}], ")"}], "!"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"2", " ", "i"}], "+", "p3", "+", "p4"}], ")"}]}], 
               ")"}], "!"}]}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "i"}], "-", "p1", "+", "p2"}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "i"}], "+", "p3", "-", "p4"}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "R"}], ")"}]}], "]"}], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "j"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "i", "-", "R"}], ",", 
                 RowBox[{"i", "+", "R"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", 
                  FractionBox["p1", "2"], "-", 
                  FractionBox["p2", "2"]}], ",", 
                 RowBox[{"i", "-", 
                  FractionBox["p3", "2"], "+", 
                  FractionBox["p4", "2"]}]}], "}"}], ",", "1"}], "]"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "i", "-", "R"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", "i", "+", "R"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "p1", "+", "p2", "+", 
                 RowBox[{"2", " ", "R"}]}], ")"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "p3", "-", "p4", "+", 
                 RowBox[{"2", " ", "R"}]}], ")"}]}], "]"}]}], ")"}]}], ")"}], 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "L"}], ")"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "i"}], "-", "p1", "+", "p2"}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "i"}], "+", "p3", "-", "p4"}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "j"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "i", "-", "L"}], ",", 
                 RowBox[{"i", "+", "L"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "+", 
                  FractionBox["p1", "2"], "-", 
                  FractionBox["p2", "2"]}], ",", 
                 RowBox[{"i", "-", 
                  FractionBox["p3", "2"], "+", 
                  FractionBox["p4", "2"]}]}], "}"}], ",", "1"}], "]"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", "i", "-", "L"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", "i", "+", "L"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "L"}], "-", "p1", "+", "p2"}], ")"}]}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "L"}], "+", "p3", "-", "p4"}], ")"}]}], 
              "]"}]}], ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"M", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
               RowBox[{"6", "+", 
                RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
              "]"}]}], " ", 
            RowBox[{
             RowBox[{"Pol", "[", "1", "]"}], "[", 
             RowBox[{"p1", ",", "p3", ",", "p2", ",", "p4", ",", "s", ",", 
              RowBox[{"2", "+", "s", "+", "t"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
             "]"}], " ", 
            RowBox[{
             RowBox[{"Pol", "[", "1", "]"}], "[", 
             RowBox[{
             "p3", ",", "p2", ",", "p1", ",", "p4", ",", "s", ",", "t"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Pol", "[", "1", "]"}], "[", 
               RowBox[{"p3", ",", "p1", ",", "p2", ",", "p4", ",", "s", ",", 
                RowBox[{"2", "+", "s", "+", "t"}]}], "]"}], "+", 
              RowBox[{
               RowBox[{"Pol", "[", "1", "]"}], "[", 
               RowBox[{
               "p3", ",", "p2", ",", "p1", ",", "p4", ",", "s", ",", "t"}], 
               "]"}], "+", 
              RowBox[{
               RowBox[{"Pol", "[", "2", "]"}], "[", 
               RowBox[{"s", ",", "t"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
             "]"}], " ", 
            RowBox[{
             RowBox[{"Pol", "[", "3", "]"}], "[", 
             RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4", ",", "s"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Pol", "[", "1", "]"}], "[", 
               RowBox[{
               "p1", ",", "p2", ",", "p3", ",", "p4", ",", "s", ",", "s"}], 
               "]"}], "+", 
              RowBox[{
               RowBox[{"Pol", "[", "3", "]"}], "[", 
               RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4", ",", "s"}], 
               "]"}], "-", 
              RowBox[{
               RowBox[{"Pol", "[", "4", "]"}], "[", 
               RowBox[{
               "p1", ",", "p2", ",", "p3", ",", "p4", ",", "s", ",", "t"}], 
               "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "i"}], "+", "s"}], ",", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "j"}], "-", "p2", "-", "p3", "+", "t"}]}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Pol", "[", "1", "]"}], "[", 
               RowBox[{
               "p1", ",", "p2", ",", "p3", ",", "p4", ",", "s", ",", "s"}], 
               "]"}], "-", 
              RowBox[{
               RowBox[{"Pol", "[", "3", "]"}], "[", 
               RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4", ",", "s"}], 
               "]"}], "+", 
              RowBox[{
               RowBox[{"Pol", "[", "4", "]"}], "[", 
               RowBox[{
               "p1", ",", "p2", ",", "p3", ",", "p4", ",", "s", ",", "t"}], 
               "]"}]}], ")"}]}]}], ")"}], 
         RowBox[{"A", "[", "R", "]"}], 
         RowBox[{"B", "[", "L", "]"}]}]}]}]}]}]}], ";", 
   RowBox[{
    RowBox[{"MellinResidueAB", "[", 
     RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Delta4MellinAB", "[", 
            RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"M", "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"s", ",", "t"}], "}"}], ",", 
               RowBox[{"bmn", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"s", "/", "2"}], "-", "2"}], ",", 
                 RowBox[{
                  RowBox[{"t", "/", "2"}], "-", "2"}]}], "]"}]}], "]"}]}], 
            "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "\[Rule]", 
             RowBox[{
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"p1", "+", "p2"}], ",", 
                RowBox[{"p3", "+", "p4"}]}], "]"}], "+", 
              RowBox[{"2", "m"}]}]}], ",", 
            RowBox[{"t", "\[Rule]", 
             RowBox[{
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"p2", "+", "p3"}], ",", 
                RowBox[{"p1", "+", "p4"}]}], "]"}], "+", 
              RowBox[{"2", "n"}]}]}]}], "}"}]}], "//", "simAB"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", "R_", "]"}], "\[Rule]", 
          RowBox[{"PP", "[", 
           RowBox[{"0", ",", "0", ",", "R", ",", "\[Alpha]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"B", "[", "L_", "]"}], "->", 
          RowBox[{"PP", "[", 
           RowBox[{"0", ",", "0", ",", "L", ",", "\[Beta]"}], "]"}]}]}], 
        "}"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "\[Alpha]"}], ",", 
           RowBox[{"1", "/", "\[Beta]"}]}], "}"}], ",", "Factor"}], "]"}], 
       "&"}]}], "//", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"#", ",", 
        RowBox[{"\[Alpha]", "|", "\[Beta]"}]}], "]"}], "&"}]}]}], 
   ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.890180176168085*^9, {3.89018027058309*^9, 3.890180275161015*^9}, {
   3.890180322139271*^9, 3.890180344321807*^9}, {3.890180411627591*^9, 
   3.890180412761738*^9}, 3.8901805688742857`*^9, {3.890180760472139*^9, 
   3.890180768858459*^9}, {3.8901812089644423`*^9, 3.890181217195928*^9}, {
   3.8901813162966013`*^9, 3.890181319187417*^9}, {3.890213058063538*^9, 
   3.890213103789571*^9}, 3.8902131354694443`*^9, {3.890213503358985*^9, 
   3.890213508703809*^9}, {3.890213554270368*^9, 3.89021355644843*^9}, {
   3.8902747895827427`*^9, 3.890274791198984*^9}, {3.8902768206041937`*^9, 
   3.890276867758086*^9}, {3.890277808793654*^9, 3.890277809951107*^9}, {
   3.890277840712031*^9, 3.890277841309664*^9}, {3.89027839335039*^9, 
   3.8902784177696457`*^9}, 3.890278518000556*^9, {3.890283030112686*^9, 
   3.8902831079264174`*^9}, {3.8902832191430397`*^9, 3.89028322749481*^9}, {
   3.8902833430573893`*^9, 3.890283372118236*^9}, {3.890283545746168*^9, 
   3.890283549980872*^9}, {3.890462300199806*^9, 3.8904623241058693`*^9}, {
   3.89046344362405*^9, 3.89046345679467*^9}, 3.893843130280672*^9, {
   3.896951019517289*^9, 3.896951023764234*^9}, {3.896951235751498*^9, 
   3.896951264719268*^9}, {3.897016915463792*^9, 3.897016917048291*^9}, 
   3.897016959237893*^9, {3.8970169986713247`*^9, 3.897017024353569*^9}, {
   3.897017055823449*^9, 3.897017091750218*^9}, {3.901004045627906*^9, 
   3.9010040554005747`*^9}, {3.901004090362617*^9, 3.901004161659863*^9}, {
   3.904609582742484*^9, 3.9046095901974707`*^9}, 3.90460982420177*^9, 
   3.904609960684513*^9},ExpressionUUID->"93056cd5-81cd-4a54-bc3a-\
23e96f319cec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"When", " ", "m"}], ">", "0"}], ",", " ", 
    RowBox[{"n", "<", "0"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "use", " ", "function", " ", 
     "MellinResidueABbelow", " ", "to", " ", "evaluate", " ", "residue", " ", 
     "at", " ", 
     RowBox[{"(", 
      RowBox[{"m", ",", "n"}], ")"}]}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"MellinResidueABbelow", "[", 
     RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"MellinResidueABbelow", "[", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Delta4MellinAB", "[", 
         RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"M", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"s", ",", "t"}], "}"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"s", "/", "2"}], "-", "2"}], ",", 
              RowBox[{
               RowBox[{"t", "/", "2"}], "-", "2"}]}], "]"}]}], "]"}]}], 
         "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "\[Rule]", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"p1", "+", "p2"}], ",", 
             RowBox[{"p3", "+", "p4"}]}], "]"}], "+", 
           RowBox[{"2", "m"}]}]}], ",", 
         RowBox[{"t", "\[Rule]", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"p2", "+", "p3"}], ",", 
             RowBox[{"p1", "+", "p4"}]}], "]"}], "+", 
           RowBox[{"2", "n"}]}]}]}], "}"}]}], "//", "simAB"}]}]}], 
   ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8908787932891197`*^9, 3.890878812569813*^9}, 
   3.890879097929298*^9, {3.890975510205223*^9, 3.890975511489962*^9}, {
   3.8909755422541723`*^9, 3.890975544668193*^9}, {3.8911760141265383`*^9, 
   3.891176021719146*^9}, 3.896957918403227*^9, {3.896958105219109*^9, 
   3.896958118572384*^9}, {3.904609812748414*^9, 3.9046098146732903`*^9}, {
   3.9046099737547483`*^9, 
   3.904609975522811*^9}},ExpressionUUID->"b21a97f2-9489-4b76-89b7-\
6743aefe5f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MellinResidueABbelow", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "n0_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MellinResidueABbelow", "[", 
          RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"n", "\[Rule]", "n0"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"m_", ",", "n_"}], "]"}], "/;", 
           RowBox[{"n", "\[GreaterEqual]", "0"}]}], "\[Rule]", 
          RowBox[{"bmn", "[", 
           RowBox[{"m", ",", "n"}], "]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"_b", "\[Rule]", "0"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "R_", "]"}], "\[Rule]", 
         RowBox[{"PP", "[", 
          RowBox[{"0", ",", "0", ",", "R", ",", "\[Alpha]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"B", "[", "L_", "]"}], "->", 
         RowBox[{"PP", "[", 
          RowBox[{"0", ",", "0", ",", "L", ",", "\[Beta]"}], "]"}]}]}], 
       "}"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "\[Alpha]"}], ",", 
          RowBox[{"1", "/", "\[Beta]"}]}], "}"}], ",", "Factor"}], "]"}], 
      "&"}]}], "//", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\[Alpha]", "|", "\[Beta]"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.90460969326457*^9, 3.904609732055304*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"51ce6ca4-e201-4e97-b0c2-63116b438935"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.90461001133214*^9, 
  3.904610013231061*^9}},ExpressionUUID->"d26c585d-08d6-4850-8c39-\
291d79f97d4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", ":", " ", 
    RowBox[{"the", " ", "bulk", " ", "residues", " ", "for", " ", 
     SubscriptBox["M", 
      RowBox[{"3333", ",", "st"}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"MellinResidueAB", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896951081846952*^9, 3.896951095949559*^9}, 
   3.896951218185162*^9, 3.9046095798690157`*^9, {3.904609760984537*^9, 
   3.9046097859996233`*^9}, {3.9046098172244463`*^9, 
   3.904609819160569*^9}},ExpressionUUID->"43d7bb97-11af-4112-b764-\
8e2a4f2be41d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"40", "+", 
    RowBox[{"73", " ", "m"}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"73", " ", "n"}], "+", 
    RowBox[{"96", " ", "m", " ", "n"}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["m", "2"], " ", "n"}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"20", " ", "m", " ", 
     SuperscriptBox["n", "2"]}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m", "+", "n"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"20", "+", 
    RowBox[{"41", " ", "m"}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"32", " ", "n"}], "+", 
    RowBox[{"48", " ", "m", " ", "n"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["m", "2"], " ", "n"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"10", " ", "m", " ", 
     SuperscriptBox["n", "2"]}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{"20", "+", 
    RowBox[{"44", " ", "m"}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"29", " ", "n"}], "+", 
    RowBox[{"48", " ", "m", " ", "n"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["m", "2"], " ", "n"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["n", "2"]}], "+", 
    RowBox[{"10", " ", "m", " ", 
     SuperscriptBox["n", "2"]}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Beta]"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"52", " ", "m"}], "+", 
     RowBox[{"76", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"22", " ", 
      SuperscriptBox["m", "3"]}], "+", 
     RowBox[{"52", " ", "n"}], "+", 
     RowBox[{"167", " ", "m", " ", "n"}], "+", 
     RowBox[{"124", " ", 
      SuperscriptBox["m", "2"], " ", "n"}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["m", "3"], " ", "n"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{"118", " ", "m", " ", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["n", "2"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["n", "3"]}], "+", 
     RowBox[{"20", " ", "m", " ", 
      SuperscriptBox["n", "3"]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
     "\[Beta]"}], ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.896951086447063*^9, 3.8969510968518248`*^9}, 
   3.896951220605681*^9, {3.896959218349514*^9, 3.896959235409154*^9}, {
   3.8970171094288692`*^9, 3.89701711045397*^9}, 3.904609639621275*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7263a050-446d-4f76-b0bf-878d08889e5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Example", ":", " ", 
    RowBox[{"the", " ", "edge", " ", "residues", " ", "for", " ", 
     SubscriptBox["M", 
      RowBox[{"3333", ",", "st"}]], " ", "at", " ", "n"}]}], "=", 
   RowBox[{"-", "1"}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.904609795384713*^9, 
  3.904609810184165*^9}},ExpressionUUID->"ede1350d-055c-433e-92c6-\
3781595d4fb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MellinResidueABbelow", "[", 
  RowBox[{"3", ",", "3", ",", "5", ",", "5", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.890878820493113*^9, 3.890878915796041*^9}, {
   3.890879004899123*^9, 3.890879044623445*^9}, {3.890974970621647*^9, 
   3.890975018000593*^9}, 3.8909750559046*^9, {3.890975154070672*^9, 
   3.890975154267763*^9}, {3.890977282793028*^9, 3.8909772861261597`*^9}, {
   3.896957867562312*^9, 3.89695787607235*^9}, {3.896957922288556*^9, 
   3.896957951634948*^9}, {3.896958653535334*^9, 3.896958697018943*^9}, {
   3.896958733115926*^9, 3.8969588625257673`*^9}, {3.898739642943643*^9, 
   3.898739644974783*^9}, {3.898740183400096*^9, 3.8987402267488203`*^9}, 
   3.898740300394525*^9, {3.898741196689005*^9, 3.898741199373157*^9}, {
   3.904609710933403*^9, 3.9046097370548763`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"78f3a202-71c1-4a64-b94a-0627422b62be"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"5", " ", "m"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"5", " ", "m"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", "\[Alpha]"}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"5", " ", "m"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", "\[Beta]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"5", " ", "m"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], " ", "\[Alpha]", " ", 
    "\[Beta]"}]]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.8969586868110313`*^9, 3.89695869745627*^9}, {
   3.896958756007711*^9, 3.89695886308493*^9}, {3.898739596544392*^9, 
   3.898739597461241*^9}, 3.898739645347131*^9, {3.898740186121756*^9, 
   3.898740227076989*^9}, 3.898740300669594*^9, {3.904609738816943*^9, 
   3.9046097453954573`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"f706abe9-87eb-4edb-99ce-0acc07ed59c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example1: Extremality 2", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.896958316836664*^9, 
  3.8969583204310427`*^9}},ExpressionUUID->"8651c8cc-120b-4d41-bf65-\
2cda6189ba99"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Bulk", " ", 
    RowBox[{"region", ":", " ", 
     RowBox[{"m", "\[GreaterEqual]", "0"}]}]}], ",", 
   RowBox[{"n", "\[GreaterEqual]", "0"}]}], "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8969584192551823`*^9, 3.896958429471327*^9}, 
   3.896958488546632*^9},ExpressionUUID->"1a3f83e0-4a17-4111-85bb-\
a47c4f8c255d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cmnExtremality2", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "  ", "\[Beta]"}], ")"}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["kt", "4"]}], "-", 
        FractionBox["ku", "4"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[CapitalSigma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "m"}], "+", 
        RowBox[{"2", " ", "ks", " ", "m"}], "+", 
        RowBox[{"ku", " ", "m"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"ks", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"ku", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"6", " ", "n"}], "+", 
        RowBox[{"2", " ", "kt", " ", "n"}], "+", 
        RowBox[{"ku", " ", "n"}], "+", 
        RowBox[{"16", " ", "m", " ", "n"}], "+", 
        RowBox[{"3", " ", "ks", " ", "m", " ", "n"}], "+", 
        RowBox[{"3", " ", "kt", " ", "m", " ", "n"}], "+", 
        RowBox[{"2", " ", "ku", " ", "m", " ", "n"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"kt", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"ku", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "n", " ", "\[CapitalSigma]"}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["n", "2"], " ", "\[CapitalSigma]"}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["ks", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["kt", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["ku", "2"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896948894071372*^9, 3.896948905144053*^9}, {
  3.8969499860483418`*^9, 3.8969499953953247`*^9}, {3.898737539300681*^9, 
  3.8987375428277597`*^9}},ExpressionUUID->"b690d832-f815-4e86-aa49-\
1230804c6494"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", " ", "=", " ", "0"}], ",", " ", 
   RowBox[{"n", " ", "=", " ", "0"}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.892454660776239*^9, 
  3.8924546734809523`*^9}},ExpressionUUID->"3278a2dc-aada-4c3f-b3e8-\
9e806d72a3c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cmnExtremality2", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "  ", "\[Beta]"}], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["kt", "4"]}], "-", 
     FractionBox["ku", "4"]}]], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", "ku"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "ks", "+", "kt", "+", "ku"}], ")"}]}], 
    RowBox[{"48", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["ks", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["kt", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["ku", "2"]}], "]"}]}]]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.892454679107723*^9, {3.8987374599109697`*^9, 3.898737475760084*^9}, 
   3.898737549301786*^9},ExpressionUUID->"5c939e96-48c9-4aed-abc1-\
a033a8b7ed6d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Example2: Extremality 3", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.8969489225867*^9, 3.896948922737094*^9}, {3.896958324129418*^9, 
  3.896958325407222*^9}},ExpressionUUID->"43198ae6-0f6f-40a3-b05a-\
518065d873b1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Bulk", " ", 
    RowBox[{"region", ":", " ", 
     RowBox[{"m", "\[GreaterEqual]", "0"}]}]}], ",", 
   RowBox[{"n", "\[GreaterEqual]", "0"}]}], "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896958477562955*^9, 
  3.896958485253605*^9}},ExpressionUUID->"e79c9c29-a503-40b7-b76b-\
0f31e18ba0a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cmnExtremality3", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Alpha]", " ", "\[Beta]"}], ")"}], 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "kt"}], "-", "ku"}], ")"}]}]], 
    RowBox[{"\[Alpha]", " ", "\[Beta]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"160", "+", 
            RowBox[{"24", " ", "ks"}], "+", 
            RowBox[{"36", " ", "kt"}], "+", 
            RowBox[{"4", " ", "ks", " ", "kt"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["kt", "2"]}], "+", 
            RowBox[{"36", " ", "ku"}], "+", 
            RowBox[{"2", " ", "ks", " ", "ku"}], "+", 
            RowBox[{"4", " ", "kt", " ", "ku"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ku", "2"]}], "+", 
            RowBox[{"328", " ", "m"}], "+", 
            RowBox[{"90", " ", "ks", " ", "m"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["ks", "2"], " ", "m"}], "+", 
            RowBox[{"62", " ", "kt", " ", "m"}], "+", 
            RowBox[{"9", " ", "ks", " ", "kt", " ", "m"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["kt", "2"], " ", "m"}], "+", 
            RowBox[{"74", " ", "ku", " ", "m"}], "+", 
            RowBox[{"10", " ", "ks", " ", "ku", " ", "m"}], "+", 
            RowBox[{"7", " ", "kt", " ", "ku", " ", "m"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["ku", "2"], " ", "m"}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"30", " ", "ks", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ks", "2"], " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"22", " ", "kt", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", "ks", " ", "kt", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["kt", "2"], " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"30", " ", "ku", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"4", " ", "ks", " ", "ku", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"3", " ", "kt", " ", "ku", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ku", "2"], " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"5", " ", "kt"}], "+", 
               RowBox[{"3", " ", "ku"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"48", "+", 
                  RowBox[{"5", " ", "ks"}], "+", 
                  RowBox[{"5", " ", "kt"}], "+", 
                  RowBox[{"4", " ", "ku"}]}], ")"}], " ", "m"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
                
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "kt", "+", "ku", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
                "m"}]}], ")"}], " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", "\[Beta]"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            FractionBox["ks", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            FractionBox["kt", "2"]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            FractionBox["ku", "2"]}], "]"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"640", "+", 
          RowBox[{"280", " ", "ks"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["ks", "2"]}], "+", 
          RowBox[{"280", " ", "kt"}], "+", 
          RowBox[{"88", " ", "ks", " ", "kt"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["ks", "2"], " ", "kt"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["kt", "2"]}], "+", 
          RowBox[{"6", " ", "ks", " ", 
           SuperscriptBox["kt", "2"]}], "+", 
          RowBox[{"144", " ", "ku"}], "+", 
          RowBox[{"48", " ", "ks", " ", "ku"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["ks", "2"], " ", "ku"}], "+", 
          RowBox[{"48", " ", "kt", " ", "ku"}], "+", 
          RowBox[{"8", " ", "ks", " ", "kt", " ", "ku"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["kt", "2"], " ", "ku"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["ku", "2"]}], "+", 
          RowBox[{"2", " ", "ks", " ", 
           SuperscriptBox["ku", "2"]}], "+", 
          RowBox[{"2", " ", "kt", " ", 
           SuperscriptBox["ku", "2"]}], "+", 
          RowBox[{"1168", " ", "m"}], "+", 
          RowBox[{"652", " ", "ks", " ", "m"}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["ks", "2"], " ", "m"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["ks", "3"], " ", "m"}], "+", 
          RowBox[{"444", " ", "kt", " ", "m"}], "+", 
          RowBox[{"162", " ", "ks", " ", "kt", " ", "m"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["ks", "2"], " ", "kt", " ", "m"}], "+", 
          RowBox[{"38", " ", 
           SuperscriptBox["kt", "2"], " ", "m"}], "+", 
          RowBox[{"8", " ", "ks", " ", 
           SuperscriptBox["kt", "2"], " ", "m"}], "+", 
          RowBox[{"260", " ", "ku", " ", "m"}], "+", 
          RowBox[{"110", " ", "ks", " ", "ku", " ", "m"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["ks", "2"], " ", "ku", " ", "m"}], "+", 
          RowBox[{"76", " ", "kt", " ", "ku", " ", "m"}], "+", 
          RowBox[{"15", " ", "ks", " ", "kt", " ", "ku", " ", "m"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["kt", "2"], " ", "ku", " ", "m"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["ku", "2"], " ", "m"}], "+", 
          RowBox[{"4", " ", "ks", " ", 
           SuperscriptBox["ku", "2"], " ", "m"}], "+", 
          RowBox[{"3", " ", "kt", " ", 
           SuperscriptBox["ku", "2"], " ", "m"}], "+", 
          RowBox[{"352", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"204", " ", "ks", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["ks", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["ks", "3"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"124", " ", "kt", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"46", " ", "ks", " ", "kt", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["ks", "2"], " ", "kt", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["kt", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"2", " ", "ks", " ", 
           SuperscriptBox["kt", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"92", " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"42", " ", "ks", " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["ks", "2"], " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"24", " ", "kt", " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"5", " ", "ks", " ", "kt", " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["kt", "2"], " ", "ku", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["ku", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"2", " ", "ks", " ", 
           SuperscriptBox["ku", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"kt", " ", 
           SuperscriptBox["ku", "2"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1168", "+", 
             RowBox[{"444", " ", "ks"}], "+", 
             RowBox[{"38", " ", 
              SuperscriptBox["ks", "2"]}], "+", 
             RowBox[{"652", " ", "kt"}], "+", 
             RowBox[{"162", " ", "ks", " ", "kt"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["ks", "2"], " ", "kt"}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["kt", "2"]}], "+", 
             RowBox[{"14", " ", "ks", " ", 
              SuperscriptBox["kt", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["kt", "3"]}], "+", 
             RowBox[{"260", " ", "ku"}], "+", 
             RowBox[{"76", " ", "ks", " ", "ku"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["ks", "2"], " ", "ku"}], "+", 
             RowBox[{"110", " ", "kt", " ", "ku"}], "+", 
             RowBox[{"15", " ", "ks", " ", "kt", " ", "ku"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["kt", "2"], " ", "ku"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["ku", "2"]}], "+", 
             RowBox[{"3", " ", "ks", " ", 
              SuperscriptBox["ku", "2"]}], "+", 
             RowBox[{"4", " ", "kt", " ", 
              SuperscriptBox["ku", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "ks", "+", "kt"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"48", "+", 
                RowBox[{"5", " ", "ks"}], "+", 
                RowBox[{"5", " ", "kt"}], "+", 
                RowBox[{"4", " ", "ku"}]}], ")"}], " ", "m"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "ks", "+", "kt"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"44", "+", 
             RowBox[{"10", " ", "ks"}], "+", 
             RowBox[{"20", " ", "kt"}], "+", 
             RowBox[{"2", " ", "ks", " ", "kt"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["kt", "2"]}], "+", 
             RowBox[{"6", " ", "ku"}], "+", 
             RowBox[{"ks", " ", "ku"}], "+", 
             RowBox[{"2", " ", "kt", " ", "ku"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "ks", "+", "kt"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              "m"}]}], ")"}], " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", "\[Alpha]", " ", 
        "\[Beta]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ku", "2"]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "ku"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"m", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"160", "+", 
           RowBox[{"24", " ", "ks"}], "+", 
           RowBox[{"36", " ", "kt"}], "+", 
           RowBox[{"4", " ", "ks", " ", "kt"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kt", "2"]}], "+", 
           RowBox[{"36", " ", "ku"}], "+", 
           RowBox[{"2", " ", "ks", " ", "ku"}], "+", 
           RowBox[{"4", " ", "kt", " ", "ku"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ku", "2"]}], "+", 
           RowBox[{"328", " ", "m"}], "+", 
           RowBox[{"90", " ", "ks", " ", "m"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["ks", "2"], " ", "m"}], "+", 
           RowBox[{"62", " ", "kt", " ", "m"}], "+", 
           RowBox[{"9", " ", "ks", " ", "kt", " ", "m"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["kt", "2"], " ", "m"}], "+", 
           RowBox[{"74", " ", "ku", " ", "m"}], "+", 
           RowBox[{"10", " ", "ks", " ", "ku", " ", "m"}], "+", 
           RowBox[{"7", " ", "kt", " ", "ku", " ", "m"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["ku", "2"], " ", "m"}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"30", " ", "ks", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ks", "2"], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"22", " ", "kt", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"3", " ", "ks", " ", "kt", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["kt", "2"], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"30", " ", "ku", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"4", " ", "ks", " ", "ku", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"3", " ", "kt", " ", "ku", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["ku", "2"], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"5", " ", "kt"}], "+", 
              RowBox[{"3", " ", "ku"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "+", 
                 RowBox[{"5", " ", "ks"}], "+", 
                 RowBox[{"5", " ", "kt"}], "+", 
                 RowBox[{"4", " ", "ku"}]}], ")"}], " ", "m"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", "n"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "kt", "+", "ku", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               "m"}]}], ")"}], " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "kt"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", "ku"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", "kt", "+", "ku"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"280", "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{"36", "+", 
                    RowBox[{"5", " ", "ku"}]}], ")"}]}], "+", 
                 RowBox[{"ku", " ", 
                  RowBox[{"(", 
                   RowBox[{"72", "+", 
                    RowBox[{"5", " ", "ku"}]}], ")"}]}]}], ")"}], " ", "m"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", "ku"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", "kt", "+", "ku"}], ")"}], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["ks", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "m"}], ")"}]}], "+", 
              RowBox[{"ks", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "m"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", "ku"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", "ku"}], ")"}], " ", "m"}], "+", 
                 RowBox[{"kt", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"256", " ", "n"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["kt", "2"]}], "+", 
              RowBox[{"6", " ", "ks", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "kt"}], ")"}]}], "+", 
              RowBox[{"10", " ", "kt", " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", "ku"}], ")"}]}], "+", 
              RowBox[{"4", " ", "ku", " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", "ku"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["ks", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"kt", "+", "ku"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", "kt"}], "+", 
                    RowBox[{"8", " ", "ku"}]}], ")"}]}], "+", 
                 RowBox[{"ks", " ", 
                  RowBox[{"(", 
                   RowBox[{"180", "+", 
                    RowBox[{"22", " ", "kt"}], "+", 
                    RowBox[{"19", " ", "ku"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"188", "+", 
                    RowBox[{"45", " ", "kt"}], "+", 
                    RowBox[{"41", " ", "ku"}]}], ")"}]}]}], ")"}], " ", "m"}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"62", "+", 
                 RowBox[{"7", " ", "ks"}], "+", 
                 RowBox[{"6", " ", "kt"}], "+", 
                 RowBox[{"6", " ", "ku"}]}], ")"}], " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               SuperscriptBox["m", "3"]}]}], ")"}], " ", "n"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"5", " ", "kt"}], "+", 
              RowBox[{"3", " ", "ku"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"62", "+", 
                 RowBox[{"6", " ", "ks"}], "+", 
                 RowBox[{"7", " ", "kt"}], "+", 
                 RowBox[{"6", " ", "ku"}]}], ")"}], " ", "m"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "kt", "+", "ku", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
               "m"}]}], ")"}], " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["ku", "2"]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "ku"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "ks"}], "+", "kt", "+", 
             RowBox[{"2", " ", "ku"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              "n"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", 
                RowBox[{"2", " ", "kt"}], "+", "ku"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"232", "+", 
                RowBox[{"56", " ", "kt"}], "+", 
                RowBox[{"52", " ", "ku"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"kt", "+", "ku"}], ")"}], "2"]}], "+", 
                RowBox[{"ks", " ", 
                 RowBox[{"(", 
                  RowBox[{"28", "+", 
                   RowBox[{"3", " ", "kt"}], "+", 
                   RowBox[{"3", " ", "ku"}]}], ")"}]}]}], ")"}], " ", "n"}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"352", "+", 
             RowBox[{"94", " ", "ks"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["ks", "2"]}], "+", 
             RowBox[{"78", " ", "kt"}], "+", 
             RowBox[{"11", " ", "ks", " ", "kt"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["kt", "2"]}], "+", 
             RowBox[{"78", " ", "ku"}], "+", 
             RowBox[{"10", " ", "ks", " ", "ku"}], "+", 
             RowBox[{"9", " ", "kt", " ", "ku"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["ku", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"62", "+", 
                RowBox[{"7", " ", "ks"}], "+", 
                RowBox[{"6", " ", "kt"}], "+", 
                RowBox[{"6", " ", "ku"}]}], ")"}], " ", "n"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"80", "+", 
                RowBox[{"22", " ", "kt"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["kt", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", "kt"}], ")"}], " ", "ku"}], "+", 
                SuperscriptBox["ku", "2"], "+", 
                RowBox[{"ks", " ", 
                 RowBox[{"(", 
                  RowBox[{"14", "+", 
                   RowBox[{"3", " ", "kt"}], "+", "ku"}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["ks", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"kt", "+", "ku"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "kt"}], "+", 
                   RowBox[{"7", " ", "ku"}]}], ")"}]}], "+", 
                RowBox[{"ks", " ", 
                 RowBox[{"(", 
                  RowBox[{"122", "+", 
                   RowBox[{"14", " ", "kt"}], "+", 
                   RowBox[{"13", " ", "ku"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"292", "+", 
                   RowBox[{"67", " ", "kt"}], "+", 
                   RowBox[{"65", " ", "ku"}]}], ")"}]}]}], ")"}], " ", "n"}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"56", "+", 
                RowBox[{"5", " ", "ks"}], "+", 
                RowBox[{"6", " ", "kt"}], "+", 
                RowBox[{"5", " ", "ku"}]}], ")"}], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", 
              SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
        "\[Alpha]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["ku", "2"]}], "]"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896949968952899*^9, 3.896949971726615*^9}, 
   3.896950001979361*^9, 
   3.8970221695099154`*^9},ExpressionUUID->"a3f7d615-b055-4521-81de-\
80e6d4e60ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"s", "-", 
     RowBox[{"channel", " ", "safe", " ", 
      RowBox[{"region", ":", " ", 
       RowBox[{"m", "\[GreaterEqual]", "0"}]}]}]}], ",", 
    RowBox[{"n", "<", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cmnExtremality3", "[", 
     RowBox[{"m_", ",", 
      RowBox[{"-", "1"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", "ks", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"2", " ", "ks"}], "-", "kt", "-", "ku", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "ks", "+", "kt", "+", "ku"}], ")"}], " ", "m", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "+", 
         RowBox[{"10", " ", "\[Alpha]"}], "+", 
         RowBox[{"2", " ", "ks", " ", "\[Alpha]"}], "+", 
         RowBox[{"2", " ", "kt", " ", "\[Alpha]"}], "+", 
         RowBox[{"ku", " ", "\[Alpha]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Alpha]", " ", "\[Beta]"}], ")"}], 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "kt"}], "-", "ku"}], ")"}]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", " ", 
       
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}], ")"}]}]}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8970162720693893`*^9, 
  3.8970163014164543`*^9}},ExpressionUUID->"2f2f73c0-3371-466c-a744-\
d9ea37569ab0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", " ", "=", " ", "0"}], ",", " ", 
   RowBox[{"n", " ", "=", " ", "0"}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8924546893398848`*^9, 
  3.8924546969902678`*^9}},ExpressionUUID->"24e6261b-cdb5-46ef-9d66-\
6e8a1735caac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cmnExtremality3", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Alpha]", " ", "\[Beta]"}], ")"}], 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "kt"}], "-", "ku"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"44", "+", 
       RowBox[{"3", " ", "ks"}], "+", 
       RowBox[{"2", " ", "kt"}], "+", 
       RowBox[{"4", " ", "ku"}]}], 
      RowBox[{"36", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"14", "+", "kt", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], 
      RowBox[{"18", " ", "\[Alpha]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"14", "+", "ks", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
      RowBox[{"18", " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"44", "+", 
         RowBox[{"2", " ", "ks"}], "+", 
         RowBox[{"3", " ", "kt"}], "+", 
         RowBox[{"4", " ", "ku"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
      RowBox[{"36", " ", "\[Alpha]", " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "kt", "+", "ku"}], ")"}]}], 
      RowBox[{"72", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "ks", "+", "ku"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
      RowBox[{"72", " ", "\[Alpha]", " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ku", "2"]}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "24"}], "-", 
       RowBox[{"4", " ", "ks"}], "-", 
       RowBox[{"4", " ", "kt"}], "+", 
       RowBox[{"ks", " ", "kt"}]}], 
      RowBox[{"24", " ", "\[Alpha]", " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["ks", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["kt", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         FractionBox["ku", "2"]}], "]"}]}]]}], ")"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8987375124540052`*^9, 3.8987375183353786`*^9}, {
   3.8987375605649967`*^9, 3.8987375606028748`*^9}, {3.8987376044962997`*^9, 
   3.8987376215816936`*^9}, 3.8987376965722218`*^9, {3.898737788465084*^9, 
   3.898737829049325*^9}},ExpressionUUID->"73909d18-d377-4b96-ad01-\
ad8b750f161f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", " ", "=", " ", "0"}], ",", " ", 
   RowBox[{"n", " ", "=", " ", 
    RowBox[{"-", "1"}]}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8987379193460407`*^9, 
  3.898737919595772*^9}},ExpressionUUID->"ed365821-e1d0-4eff-91c2-\
cdcb5a0ebb50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cmnExtremality3", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Alpha]", " ", "\[Beta]"}], ")"}], 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "kt"}], "-", "ku"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"3", " ", "ks"}], "-", "ku", "+", 
          RowBox[{"12", " ", "\[Alpha]"}], "+", 
          RowBox[{"2", " ", "ku", " ", "\[Alpha]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
       RowBox[{"24", " ", "\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ku", "2"]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "ks"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ku", "2"]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "ks", "-", "ku"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}], 
       RowBox[{"24", " ", "\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["ku", "2"], "]"}]}]]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.898737639008689*^9, 3.8987376394247427`*^9}, {
  3.898737774745051*^9, 3.898737776503067*^9}, {3.8987379597309723`*^9, 
  3.898737965157796*^9}},ExpressionUUID->"e3a22d0b-6df0-4e4a-b63f-\
881ce5126442"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", " ", "=", " ", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{"n", " ", "=", " ", "0"}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.89873792205879*^9, 
  3.89873792231136*^9}},ExpressionUUID->"92cec9da-d0a6-4755-93e2-\
61bcabf762d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cmnExtremality3", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Alpha]", " ", "\[Beta]"}], ")"}], 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "kt"}], "-", "ku"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", "+", 
         RowBox[{"3", " ", "kt"}], "+", "ku"}], 
        RowBox[{"24", " ", "\[Alpha]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["ks", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["kt", "2"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           FractionBox["ku", "2"]}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "ku"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"2", " ", "ks"}], "+", "ku"}], ")"}]}], 
       RowBox[{"48", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["kt", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ku", "2"]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "6"}], "+", "ku"}], 
       RowBox[{"24", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["ks", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["kt", "2"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["ku", "2"]}], "]"}]}]]}], ")"}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8987379258671417`*^9, 3.8987379311615667`*^9}, {
  3.8987379671431723`*^9, 
  3.89873797154683*^9}},ExpressionUUID->"f2f1272c-e14d-46a5-85fa-\
60f3e0f4233d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", " ", "=", " ", 
    RowBox[{"-", "1"}]}], ",", " ", 
   RowBox[{"n", " ", "=", " ", 
    RowBox[{"-", "1"}]}]}], " ", "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.898737944559298*^9, 
  3.898737944831376*^9}},ExpressionUUID->"46cc2abd-fd21-4fd7-bc4a-\
f1b6dd7946a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cmnExtremality3", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", "0"}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8987379368493853`*^9, 
  3.8987379402826557`*^9}},ExpressionUUID->"51809d6d-0f46-4ecc-958c-\
290b810568d7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Full Result1: 22pp", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.8969489225867*^9, 3.896948922737094*^9}, {3.896950009025399*^9, 
  3.8969500097374077`*^9}, {3.896958338237968*^9, 
  3.896958371241542*^9}},ExpressionUUID->"addb9e9b-a819-49c8-b0c3-\
7213f7bfc04a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c22ppmn", "[", "p_", "]"}], "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "m"}], "+", 
       RowBox[{"3", " ", "n"}], "+", 
       RowBox[{"2", " ", "m", " ", "n"}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"m", " ", 
        SuperscriptBox["n", "2"]}], "+", 
       RowBox[{"2", " ", "m", " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "p"}], "+", 
       RowBox[{"3", " ", "m", " ", "n", " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
       RowBox[{"m", " ", 
        SuperscriptBox["n", "2"], " ", "p"}]}], ")"}], "  "}], 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c22ppmn", "[", "p_", "]"}], "[", 
   RowBox[{"0", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Factor", "@", 
    RowBox[{
     RowBox[{"c22ppmn", "[", "p", "]"}], "[", 
     RowBox[{"0", ",", "n"}], "]"}]}], "/.", 
   RowBox[{"n", "\[Rule]", "0"}]}]}]}], "Input",
 Editable->False,
 CellChangeTimes->{
  3.896950040102252*^9, {3.9010042126452627`*^9, 3.90100425205961*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"58d9c2d5-0c84-480b-a57c-b20665cf42e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Full Result2: 33pp", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.8969489225867*^9, 3.896948922737094*^9}, {3.896950009025399*^9, 
  3.8969500097374077`*^9}, {3.896950306076376*^9, 3.89695030624827*^9}, {
  3.896958343014469*^9, 3.896958345187446*^9}, {3.896958376300613*^9, 
  3.8969583777036467`*^9}},ExpressionUUID->"841bd29e-7d50-49f0-868e-\
f3309f67d45a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", ">", "0"}], ",", 
    RowBox[{"n", ">", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "m", "-", 
       SuperscriptBox["m", "2"], "-", 
       RowBox[{"16", " ", "n"}], "-", 
       RowBox[{"9", " ", "m", " ", "n"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", "n"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"14", " ", "p"}], "-", 
       RowBox[{"11", " ", "m", " ", "p"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "2"], " ", "p"}], "-", 
       RowBox[{"3", " ", "n", " ", "p"}], "-", 
       RowBox[{"5", " ", "m", " ", "n", " ", "p"}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", "p"}], "-", 
       RowBox[{"m", " ", 
        SuperscriptBox["n", "2"], " ", "p"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"19", " ", "n", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"9", " ", "m", " ", "n", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", "n", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"6", " ", "m", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"5", " ", "m", " ", "n", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "n", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"m", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["p", "3"]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m", "+", 
         SuperscriptBox["m", "2"], "+", 
         RowBox[{"16", " ", "n"}], "+", 
         RowBox[{"9", " ", "m", " ", "n"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", "n"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"12", " ", "p"}], "+", 
         RowBox[{"9", " ", "m", " ", "p"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"], " ", "p"}], "+", 
         RowBox[{"16", " ", "n", " ", "p"}], "+", 
         RowBox[{"14", " ", "m", " ", "n", " ", "p"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"6", " ", "m", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"5", " ", "m", " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m"}], "+", 
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["m", "3"], "+", 
         RowBox[{"16", " ", "n"}], "+", 
         RowBox[{"17", " ", "m", " ", "n"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["m", "2"], " ", "n"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"], " ", "n"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"13", " ", "m", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"14", " ", "m", " ", "p"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "2"], " ", "p"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "3"], " ", "p"}], "+", 
         RowBox[{"8", " ", "n", " ", "p"}], "+", 
         RowBox[{"25", " ", "m", " ", "n", " ", "p"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"18", " ", "m", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "3"], " ", "p"}], "+", 
         RowBox[{"3", " ", "m", " ", 
          SuperscriptBox["n", "3"], " ", "p"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"6", " ", "m", " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["m", "2"], " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "3"], " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"5", " ", "m", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"32", " ", "n"}], "+", 
         RowBox[{"34", " ", "m", " ", "n"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["m", "2"], " ", "n"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "3"], " ", "n"}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"26", " ", "m", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"4", " ", "m", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"18", " ", "m", " ", "p"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["m", "2"], " ", "p"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "3"], " ", "p"}], "+", 
         RowBox[{"24", " ", "n", " ", "p"}], "+", 
         RowBox[{"49", " ", "m", " ", "n", " ", "p"}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"37", " ", "m", " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"], " ", "p"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "3"], " ", "p"}], "+", 
         RowBox[{"6", " ", "m", " ", 
          SuperscriptBox["n", "3"], " ", "p"}], "+", 
         RowBox[{"6", " ", "m", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["m", "3"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"17", " ", "m", " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["m", "2"], " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"], " ", "n", " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"11", " ", "m", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          SuperscriptBox["n", "3"], " ", 
          SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
       "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}]}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8969500857657413`*^9, 3.8969501274302464`*^9}, {
  3.896950256467255*^9, 3.896950276710676*^9}, {3.896950382066223*^9, 
  3.8969503998036823`*^9}, {3.8969504443625307`*^9, 3.8969504513505497`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"07a3da51-f183-489d-a88a-0131fac4875d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", ">", "0"}], ",", 
    RowBox[{"n", "=", 
     RowBox[{"-", "1"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
     RowBox[{"m_", ",", 
      RowBox[{"-", "1"}]}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "p"}], "+", 
         RowBox[{"m", " ", "p"}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "p"}], "+", 
         RowBox[{"m", " ", "p"}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "p"}], "+", 
         RowBox[{"m", " ", "p"}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "p"}], "+", 
         RowBox[{"m", " ", "p"}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", " ", 
       
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], "]"}]}]]}]}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.89117543425873*^9, 3.891175436152524*^9}, {
   3.8911754688020363`*^9, 3.891175524995502*^9}, {3.8911775441808243`*^9, 
   3.891177604338616*^9}, 3.891210607555625*^9, {3.891210702657096*^9, 
   3.891210706208331*^9}, {3.8912107867699633`*^9, 3.891210813763184*^9}, {
   3.89121148099786*^9, 3.891211483007856*^9}, {3.891211556691471*^9, 
   3.891211557277783*^9}, {3.891212716219714*^9, 3.891212723100894*^9}, {
   3.8912198561534348`*^9, 3.8912198574783373`*^9}, {3.891236149379387*^9, 
   3.891236158853014*^9}, 3.891248978998747*^9, {3.89156403788164*^9, 
   3.891564048534441*^9}, 3.8922839851997843`*^9, 3.896950063670165*^9, 
   3.896950296469005*^9, {3.896950459000451*^9, 3.896950463012904*^9}, 
   3.8969508306652117`*^9},ExpressionUUID->"dcc99fb9-c1ab-4421-80a6-\
0d33211864e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", "=", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"n", "\[GreaterEqual]", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "p"}], "+", 
       RowBox[{"n", " ", "p"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", "p"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}]}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8969505113384237`*^9, 3.896950523242185*^9}, 
   3.896950816240123*^9, {3.904091701208138*^9, 
   3.904091702174489*^9}},ExpressionUUID->"addcd08c-e4f4-45cf-a7c0-\
cc0f98aa1606"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Coner", " ", "region"}], "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896950921530609*^9, 
  3.896950933954649*^9}},ExpressionUUID->"7be11ffc-580b-49db-94b9-\
3ad89a5e79d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
    RowBox[{"0", ",", "0"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"7", " ", "p"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["p", "2"]}]}], 
     RowBox[{"18", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "p"}]}], ")"}]}], 
     RowBox[{"9", " ", "\[Alpha]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "p"}], ")"}]}], 
     RowBox[{"9", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", "p"}]}], ")"}]}], 
     RowBox[{"9", " ", "\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "+", "p"}], 
     RowBox[{"4", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"\[Alpha]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{"2", "+", "p"}], 
     RowBox[{"4", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "+", 
    FractionBox["1", 
     RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c33ppmn", "[", "p_", "]"}], "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], ":=", "0"}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.896950499675755*^9, 3.896950499920212*^9}, 
   3.8969506481459017`*^9, {3.896950683162569*^9, 3.896950731291857*^9}, {
   3.896950874624148*^9, 
   3.8969509141946363`*^9}},ExpressionUUID->"508f3120-5e4b-45c1-9e82-\
bfd8bbb4337f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c33ppmn", "[", "p", "]"}], "[", 
     RowBox[{"m", ",", "n"}], "]"}], "-", 
    RowBox[{"cmnExtremality3", "[", 
     RowBox[{"m", ",", "n"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ks", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "p"}], "-", "6"}]}], ",", 
     RowBox[{"kt", "\[Rule]", "0"}], ",", 
     RowBox[{"ku", "\[Rule]", "0"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.896950389581435*^9, 3.8969504305164537`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"9c72bc83-b49e-458f-88be-418e039f8e43"],

Cell[BoxData["0"], "Output",
 Editable->False,
 CellChangeTimes->{{3.896950393361355*^9, 3.896950433608245*^9}},
 CellLabel->"Out[84]=",ExpressionUUID->"4337e5b0-dc4b-402c-8331-fd5ea3bc88da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full Result3: 44pp", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.8969489225867*^9, 3.896948922737094*^9}, {3.896950009025399*^9, 
  3.8969500097374077`*^9}, {3.896950306076376*^9, 3.89695030624827*^9}, {
  3.896958343014469*^9, 
  3.8969583822697983`*^9}},ExpressionUUID->"6aa11981-ae46-46d9-82ca-\
bc35cf08483c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", "\[GreaterEqual]", "0"}], ",", 
    RowBox[{"n", "\[GreaterEqual]", "0"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[Alpha]", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"60", "+", 
             RowBox[{"30", " ", "m"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"78", " ", "n"}], "+", 
             RowBox[{"40", " ", "m", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"6", " ", "m", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"54", " ", "p"}], "+", 
             RowBox[{"43", " ", "m", " ", "p"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["m", "2"], " ", "p"}], "+", 
             RowBox[{"39", " ", "n", " ", "p"}], "+", 
             RowBox[{"34", " ", "m", " ", "n", " ", "p"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"5", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"12", " ", "m", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"7", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"162", " ", "m"}], "+", 
             RowBox[{"150", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"450", " ", "n"}], "+", 
             RowBox[{"780", " ", "m", " ", "n"}], "+", 
             RowBox[{"552", " ", 
              SuperscriptBox["m", "2"], " ", "n"}], "+", 
             RowBox[{"180", " ", 
              SuperscriptBox["m", "3"], " ", "n"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["m", "4"], " ", "n"}], "+", 
             RowBox[{"630", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"726", " ", "m", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"342", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"270", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"216", " ", "m", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"18", " ", "m", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"189", " ", "m", " ", "p"}], "+", 
             RowBox[{"271", " ", 
              SuperscriptBox["m", "2"], " ", "p"}], "+", 
             RowBox[{"136", " ", 
              SuperscriptBox["m", "3"], " ", "p"}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["m", "4"], " ", "p"}], "+", 
             RowBox[{"165", " ", "n", " ", "p"}], "+", 
             RowBox[{"562", " ", "m", " ", "n", " ", "p"}], "+", 
             RowBox[{"518", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m", "4"], " ", "n", " ", "p"}], "+", 
             RowBox[{"291", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"517", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"291", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"162", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["n", "4"], " ", "p"}], "+", 
             RowBox[{"15", " ", "m", " ", 
              SuperscriptBox["n", "4"], " ", "p"}], "+", 
             RowBox[{"12", " ", "m", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"67", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"79", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"119", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"79", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"27", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", "m", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"252", "+", 
             RowBox[{"190", " ", "m"}], "+", 
             RowBox[{"102", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{"558", " ", "n"}], "+", 
             RowBox[{"452", " ", "m", " ", "n"}], "+", 
             RowBox[{"162", " ", 
              SuperscriptBox["m", "2"], " ", "n"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["m", "3"], " ", "n"}], "+", 
             RowBox[{"270", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"178", " ", "m", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"18", " ", "m", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"174", " ", "p"}], "+", 
             RowBox[{"271", " ", "m", " ", "p"}], "+", 
             RowBox[{"145", " ", 
              SuperscriptBox["m", "2"], " ", "p"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m", "3"], " ", "p"}], "+", 
             RowBox[{"291", " ", "n", " ", "p"}], "+", 
             RowBox[{"370", " ", "m", " ", "n", " ", "p"}], "+", 
             RowBox[{"147", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"141", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"15", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"60", " ", "m", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"71", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"26", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "\[Alpha]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "92"}], "-", 
               RowBox[{"46", " ", "m"}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"78", " ", "n"}], "-", 
               RowBox[{"40", " ", "m", " ", "n"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["m", "2"], " ", "n"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"6", " ", "m", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"14", " ", "p"}], "-", 
               RowBox[{"31", " ", "m", " ", "p"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["m", "2"], " ", "p"}], "+", 
               RowBox[{"49", " ", "n", " ", "p"}], "+", 
               RowBox[{"6", " ", "m", " ", "n", " ", "p"}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"], " ", "p"}], "+", 
               RowBox[{"m", " ", 
                SuperscriptBox["n", "2"], " ", "p"}], "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"29", " ", "m", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"49", " ", "n", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"27", " ", "m", " ", "n", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "n", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"4", " ", "m", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"12", " ", "m", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"7", " ", "m", " ", "n", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", "n", " ", 
                SuperscriptBox["p", "3"]}], "+", 
               RowBox[{"m", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["p", "3"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"208", " ", "m"}], "+", 
             RowBox[{"190", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"110", " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"400", " ", "n"}], "+", 
             RowBox[{"780", " ", "m", " ", "n"}], "+", 
             RowBox[{"562", " ", 
              SuperscriptBox["m", "2"], " ", "n"}], "+", 
             RowBox[{"182", " ", 
              SuperscriptBox["m", "3"], " ", "n"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["m", "4"], " ", "n"}], "+", 
             RowBox[{"590", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"714", " ", "m", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"340", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"262", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"214", " ", "m", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"18", " ", "m", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"178", " ", "m", " ", "p"}], "+", 
             RowBox[{"295", " ", 
              SuperscriptBox["m", "2"], " ", "p"}], "+", 
             RowBox[{"153", " ", 
              SuperscriptBox["m", "3"], " ", "p"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m", "4"], " ", "p"}], "+", 
             RowBox[{"130", " ", "n", " ", "p"}], "+", 
             RowBox[{"546", " ", "m", " ", "n", " ", "p"}], "+", 
             RowBox[{"523", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
             RowBox[{"171", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["m", "4"], " ", "n", " ", "p"}], "+", 
             RowBox[{"251", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"497", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"127", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"159", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["n", "4"], " ", "p"}], "+", 
             RowBox[{"15", " ", "m", " ", 
              SuperscriptBox["n", "4"], " ", "p"}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"43", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"60", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"114", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"71", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"59", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"26", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"3", " ", "m", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "408"}], "-", 
             RowBox[{"328", " ", "m"}], "-", 
             RowBox[{"168", " ", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["m", "3"]}], "-", 
             RowBox[{"760", " ", "n"}], "-", 
             RowBox[{"616", " ", "m", " ", "n"}], "-", 
             RowBox[{"220", " ", 
              SuperscriptBox["m", "2"], " ", "n"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["m", "3"], " ", "n"}], "-", 
             RowBox[{"348", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"232", " ", "m", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"24", " ", "m", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"70", " ", "p"}], "-", 
             RowBox[{"277", " ", "m", " ", "p"}], "-", 
             RowBox[{"161", " ", 
              SuperscriptBox["m", "2"], " ", "p"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["m", "3"], " ", "p"}], "-", 
             RowBox[{"17", " ", "n", " ", "p"}], "-", 
             RowBox[{"196", " ", "m", " ", "n", " ", "p"}], "-", 
             RowBox[{"94", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "-", 
             RowBox[{"62", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", "p"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "-", 
             RowBox[{"8", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", "p"}], "+", 
             RowBox[{"122", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"117", " ", "m", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"209", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"159", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"101", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"61", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"6", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"36", " ", "m", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"45", " ", "m", " ", "n", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["m", "2"], " ", "n", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "3"], " ", "n", " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"17", " ", "m", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["p", "3"]}], "+", 
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["p", "3"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"64", "+", 
        RowBox[{"32", " ", "m"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["m", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"92", " ", "p"}], "-", 
        RowBox[{"30", " ", "m", " ", "p"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "p"}], "-", 
        RowBox[{"102", " ", "n", " ", "p"}], "-", 
        RowBox[{"40", " ", "m", " ", "n", " ", "p"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["n", "2"], " ", "p"}], "-", 
        RowBox[{"6", " ", "m", " ", 
         SuperscriptBox["n", "2"], " ", "p"}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"49", " ", "m", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"35", " ", "n", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"6", " ", "m", " ", "n", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "n", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"27", " ", "m", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"59", " ", "n", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"27", " ", "m", " ", "n", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "n", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["p", "3"]}], "+", 
        RowBox[{"12", " ", "m", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"7", " ", "m", " ", "n", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "n", " ", 
         SuperscriptBox["p", "4"]}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["p", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"100", "+", 
          RowBox[{"90", " ", "m"}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"170", " ", "n"}], "+", 
          RowBox[{"148", " ", "m", " ", "n"}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["m", "2"], " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m", "3"], " ", "n"}], "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"58", " ", "m", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"6", " ", "m", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"30", " ", "p"}], "+", 
          RowBox[{"105", " ", "m", " ", "p"}], "+", 
          RowBox[{"61", " ", 
           SuperscriptBox["m", "2"], " ", "p"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["m", "3"], " ", "p"}], "+", 
          RowBox[{"61", " ", "n", " ", "p"}], "+", 
          RowBox[{"116", " ", "m", " ", "n", " ", "p"}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"45", " ", "m", " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["n", "3"], " ", "p"}], "+", 
          RowBox[{"5", " ", "m", " ", 
           SuperscriptBox["n", "3"], " ", "p"}], "+", 
          RowBox[{"12", " ", "m", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"19", " ", "m", " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", "m", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "156"}], "-", 
          RowBox[{"138", " ", "m"}], "-", 
          RowBox[{"66", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"202", " ", "n"}], "-", 
          RowBox[{"164", " ", "m", " ", "n"}], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["m", "2"], " ", "n"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["m", "3"], " ", "n"}], "-", 
          RowBox[{"78", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"54", " ", "m", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"6", " ", "m", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"50", " ", "p"}], "-", 
          RowBox[{"45", " ", "m", " ", "p"}], "-", 
          RowBox[{"43", " ", 
           SuperscriptBox["m", "2"], " ", "p"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "3"], " ", "p"}], "+", 
          RowBox[{"91", " ", "n", " ", "p"}], "+", 
          RowBox[{"24", " ", "m", " ", "n", " ", "p"}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", "n", " ", "p"}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n", " ", "p"}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"19", " ", "m", " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"], " ", "p"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["n", "3"], " ", "p"}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["n", "3"], " ", "p"}], "+", 
          RowBox[{"54", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"99", " ", "m", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"38", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"99", " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"105", " ", "m", " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "3"], " ", "n", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"53", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"39", " ", "m", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"4", " ", "m", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"12", " ", "m", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"19", " ", "m", " ", "n", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", "n", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"8", " ", "m", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["p", "3"]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox["p", "3"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8915676024917097`*^9, 3.891567602688106*^9}, 
   3.8915676369922256`*^9, {3.891568082923177*^9, 3.891568120607216*^9}, {
   3.893401312196637*^9, 3.893401312873921*^9}, {3.893820903353265*^9, 
   3.893820904743683*^9}, 3.898739709324642*^9, 3.898739743818372*^9, 
   3.898739918745512*^9, {3.898740004539332*^9, 
   3.8987400089735317`*^9}},ExpressionUUID->"194c8fed-8fed-4ccb-ad24-\
cc35d5b780fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", ">", "0"}], ",", 
    RowBox[{"n", "<", "0"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{"m_", ",", 
       RowBox[{"-", "1"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"29", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"3", " ", "p"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"21", " ", "p"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "p"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "p"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "51"}], "+", 
             RowBox[{"25", " ", "p"}]}], ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"6", " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", "p", "+", 
                SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "p", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Alpha]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"29", " ", "p"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"22", " ", "p"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "p"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["m", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"33", "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"42", "+", 
                RowBox[{"13", " ", "m"}]}], ")"}]}]}], ")"}], " ", "p"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "m"}]}], ")"}], " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"9", " ", "m"}]}], ")"}]}]}], ")"}], " ", "p"}], "+", 
          
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}], " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "61"}], "+", 
             RowBox[{"29", " ", "p"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "p", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["p", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{"p", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27", "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"28", "+", 
                RowBox[{"9", " ", "m"}]}], ")"}]}]}], ")"}], " ", "p"}], "+", 
          
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}], " ", 
           SuperscriptBox["p", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"31", "+", 
              RowBox[{"6", " ", "p"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 RowBox[{"p", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "p"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"p", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "67"}], "+", 
                 RowBox[{"p", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"11", " ", "p"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "m"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
         " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{"m_", ",", 
       RowBox[{"-", "2"}]}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "-", 
            "\[Alpha]"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"]}], 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}], ";"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.8915688701816063`*^9, 3.891568878687551*^9}, {
   3.8915689132574387`*^9, 3.891568918214669*^9}, {3.891569105182067*^9, 
   3.891569107502241*^9}, {3.898739819094886*^9, 3.898739838740594*^9}, 
   3.89873987372713*^9, {3.898739929583466*^9, 
   3.898739935390514*^9}},ExpressionUUID->"69d4f478-0d06-409b-9e6b-\
a74468d5489b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", "<", "0"}], ",", 
    RowBox[{"n", "\[GreaterEqual]", "0"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "n_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["5", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"5", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox["5", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "p"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"12", "+", 
          RowBox[{"5", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"3", " ", "n"}]}], ")"}], " ", "p"}], "+", 
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        SuperscriptBox["p", "2"]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"21", " ", "p"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"26", " ", "p"}], "+", 
            RowBox[{"5", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "p"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"15", " ", "n"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"5", " ", "n"}]}], ")"}], " ", "p"}]}], ")"}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", "\[Beta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"24", " ", "p"}], "+", 
         RowBox[{"5", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "+", "n"}], ")"}], " ", "p"}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", " ", 
       
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}]}], ";", 
   RowBox[{
    RowBox[{
     RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "n_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"12", "-", 
      RowBox[{"6", " ", "p"}], "-", 
      RowBox[{"6", " ", "\[Alpha]"}], "+", 
      RowBox[{"9", " ", "p", " ", "\[Alpha]"}], "+", 
      RowBox[{"4", " ", "n", " ", "p", " ", "\[Alpha]"}]}], 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", "\[Alpha]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.893766553031981*^9, 3.893766568649143*^9}, {
  3.8945102082803698`*^9, 3.894510220777321*^9}, {3.8945103953984003`*^9, 
  3.894510395588338*^9}, {3.898739871995278*^9, 3.8987399005999613`*^9}, {
  3.898739943831314*^9, 3.898739948603444*^9}, {3.898740020439048*^9, 
  3.898740032437986*^9}},ExpressionUUID->"f5f6ed7d-1767-4a58-8c67-\
2d7bc0697ad5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"m", "=", "0"}], ",", 
   RowBox[{"n", "<", "0"}]}], "*)"}]], "Input",
 Editable->False,
 CellChangeTimes->{
  3.898740048551853*^9},ExpressionUUID->"22f4527c-110a-42e7-88f9-\
9816a00582e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"29", " ", "p"}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], 
     RowBox[{"144", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"7", " ", "p"}]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"51", " ", "p"}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], 
     RowBox[{"72", " ", "\[Alpha]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", "p"}], ")"}]}], 
     RowBox[{"144", " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "174"}], "+", 
        RowBox[{"5", " ", "p"}]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"264", "+", 
        RowBox[{"13", " ", "p"}]}], ")"}]}], 
     RowBox[{"72", " ", "\[Alpha]", " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "134"}], "+", 
        RowBox[{"23", " ", "p"}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], 
     RowBox[{"72", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"86", "+", "p"}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "392"}], "+", 
        RowBox[{"87", " ", "p"}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["p", "2"]}]}], ")"}]}], 
     RowBox[{"36", " ", "\[Alpha]", " ", "\[Beta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
   RowBox[{"0", ",", 
    RowBox[{"-", "2"}]}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Alpha]"}], ")"}]}], "+", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Alpha]"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Alpha]", "2"], " ", 
    SuperscriptBox["\[Beta]", "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "p"}], "]"}]}]]}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.891567792505871*^9, 3.89156783457556*^9}, {
  3.898740080489613*^9, 
  3.898740093170883*^9}},ExpressionUUID->"1678a101-7d90-4f01-98b0-\
d61abd01bd1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"m", "<", "0"}], ",", 
    RowBox[{"n", "<", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox["p", 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", "-", "p"}], 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "-", 
      FractionBox["p", 
       RowBox[{"2", " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}], 
       RowBox[{"\[Alpha]", " ", "\[Beta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "p"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c44ppmn", "[", "p_", "]"}], "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}]}], "]"}], ":=", "0"}], ";"}]}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.891568233572281*^9, 3.891568278526449*^9}, 
   3.898739787842115*^9, {3.898739952673821*^9, 
   3.898739955999537*^9}},ExpressionUUID->"dc2be71d-62a9-4b8a-a553-\
9a58fc0bc194"]
}, Closed]],

Cell[CellGroupData[{

Cell["Some CFT data for 3355", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.890130490992106*^9, 3.890130508457637*^9}, {
  3.8901368414003887`*^9, 3.8901368448827753`*^9}, {3.890284187296029*^9, 
  3.8902841929935226`*^9}, {3.892363407760096*^9, 3.89236341308249*^9}, {
  3.8969489225867*^9, 3.896948922737094*^9}, {3.896950009025399*^9, 
  3.8969500097374077`*^9}, {3.896950306076376*^9, 3.89695030624827*^9}, {
  3.896958343014469*^9, 3.8969583822697983`*^9}, {3.900658913036603*^9, 
  3.900658916568664*^9}, {3.901399227446548*^9, 3.901399237227042*^9}, {
  3.904610068894094*^9, 
  3.904610069701248*^9}},ExpressionUUID->"3f3eeda9-82fe-432c-a21e-\
ce48c7d607cc"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "R", "]"}], "=", 
    RowBox[{
     SubscriptBox["P", "R"], 
     RowBox[{"(", "\[Alpha]", ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"B", "[", "L", "]"}], "=", 
    RowBox[{
     SubscriptBox["P", "L"], 
     RowBox[{"(", "\[Beta]", ")"}]}]}]}], " ", "*)"}]], "Input",
 Editable->False,ExpressionUUID->"57cccb94-64ff-4d2f-81d4-f692f3c58b69"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{"\[LeftAngleBracket]", 
  FormBox[
   RowBox[{
    SuperscriptBox["a", 
     RowBox[{"(", "0", ")"}]], 
    SuperscriptBox["\[Gamma]", 
     RowBox[{"(", "1", ")"}]]}],
   TraditionalForm], "\[RightAngleBracket]"}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 
   3.900659344433872*^9},ExpressionUUID->"0d595af5-6531-4a26-9bda-\
cf1feaaf0cf8"]], "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.9006595249124002`*^9, 
  3.900659537198024*^9}},ExpressionUUID->"8f28858e-c7ed-49f5-b338-\
049be0db9466"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "6"], "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"A", "[", "1", "]"}], " ", 
     RowBox[{"B", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "[", "t", "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
        RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "\[ScriptL]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "\[ScriptL]"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 
   3.900659344433872*^9},ExpressionUUID->"b21a909d-af54-431e-b45d-\
f8383b690437"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "8"], "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"A", "[", "1", "]"}], " ", 
     RowBox[{"B", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "[", "t", "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
        RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "\[ScriptL]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "\[ScriptL]"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"9", "+", 
      RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 3.900659344433872*^9, 3.900659390922369*^9, {
   3.900659644755159*^9, 
   3.900659672924809*^9}},ExpressionUUID->"d97bdfc5-77fe-460d-850b-\
7c4cb22ef279"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "6"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], ")"}]}]}]}]], "Output",\

 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 3.900659344433872*^9, 
   3.900659390922369*^9},ExpressionUUID->"574d637b-e33a-48a3-a58c-\
0772987535ea"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "8"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"48", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"24", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], ")"}]}]}]}]], "Output",\

 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 3.900659344433872*^9, 3.900659390922369*^9, 
   3.900659644755159*^9},ExpressionUUID->"d1b641ed-1afb-41b3-902e-\
922de1f0a679"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "8"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"B", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"38", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"B", "[", "0", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"26", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"9", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}], ")"}]}]}]}]], "Output",\

 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 3.900659344433872*^9, 3.900659390922369*^9, {
   3.900659644755159*^9, 
   3.900659694579424*^9}},ExpressionUUID->"77bcf9f6-3eee-48f7-a766-\
d0cf86bc40b0"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((0)\\)] \\*SuperscriptBox[\\(\[Gamma]\\), \
\\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "3", ",", "5"}], "8"], "\[Rule]", 
  FractionBox[
   RowBox[{"12", " ", 
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"B", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c", "[", "t", "]"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
       RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", "\[ScriptL]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"6", "+", "\[ScriptL]"}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 3.900659344433872*^9, 3.900659390922369*^9, {
   3.900659644755159*^9, 
   3.900659714481965*^9}},ExpressionUUID->"ee7ebb19-701f-407e-93aa-\
87d27ac94fe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{"\[LeftAngleBracket]", 
  FormBox[
   SuperscriptBox["a", 
    RowBox[{"(", "1", ")"}]],
   TraditionalForm], "\[RightAngleBracket]"}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.900659219183642*^9, 3.9006592626851377`*^9}, 
   3.900659295277913*^9, 
   3.900659344433872*^9},ExpressionUUID->"86386fb1-bb5a-41f0-a01f-\
a30914342e91"]], "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.9006595249124002`*^9, 
  3.9006595553920803`*^9}},ExpressionUUID->"e7d11daf-c556-46a8-9915-\
69b3fb281cea"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "6"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"B", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"12", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"24", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"B", "[", "0", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"7", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], 
     ")"}]}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659470094899*^9, 
  3.900659485122912*^9}},ExpressionUUID->"0a4379bb-1d2e-4d77-99e3-\
8e012f77bede"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "8"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"16", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"40", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"80", "+", 
          RowBox[{"3", " ", "\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"20", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], 
     ")"}]}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659470094899*^9, 3.900659485122912*^9}, {
   3.900659786972529*^9, 3.900659806711553*^9}, 
   3.900660455026864*^9},ExpressionUUID->"6323ac5c-e8f4-437d-a1f1-\
365399101474"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"2", ",", "4", ",", "5", ",", "5"}], "8"], "\[Rule]", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"21", " ", 
     RowBox[{"A", "[", "1", "]"}], " ", 
     RowBox[{"B", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "[", "t", "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
        RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "\[ScriptL]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"6", "+", "\[ScriptL]"}], "]"}]}], 
    RowBox[{"5", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659470094899*^9, 3.900659485122912*^9}, {
  3.900659786972529*^9, 3.900659806711553*^9}, {3.900660455026864*^9, 
  3.900660468992577*^9}},ExpressionUUID->"bf8d4812-f00e-4c5d-a190-\
b8e182b2bcc5"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"4", ",", "4", ",", "5", ",", "5"}], "8"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"304", "+", 
           RowBox[{"11", " ", "\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"B", "[", "0", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"120", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"250", "+", 
          RowBox[{"11", " ", "\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"40", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3800", "+", 
          RowBox[{"11", " ", "\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"34", "+", 
             RowBox[{"\[ScriptL]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"40", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"B", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"48", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"508", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"\[ScriptL]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"144", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"48", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"\[ScriptL]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"B", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", "t", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
            RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
        RowBox[{"8", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]"}], ")"}], "2"], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"24", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"50", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], 
     ")"}]}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659470094899*^9, 3.900659485122912*^9}, {
  3.900659786972529*^9, 3.900659806711553*^9}, {3.900660455026864*^9, 
  3.9006604806478987`*^9}},ExpressionUUID->"21be0c6a-1a7e-41a0-a115-\
b8007f642f2b"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\<\"\[LeftAngleBracket]\\!\\(TraditionalForm\\`\\*\
SuperscriptBox[\\(a\\), \\((1)\\)]\\)\[RightAngleBracket]\"\>", 
   RowBox[{"3", ",", "3", ",", "5", ",", "5"}], "8"], "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", "0", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{"\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"16", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"A", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"B", "[", "0", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"40", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"80", "+", 
          RowBox[{"3", " ", "\[ScriptL]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[ScriptL]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "[", "t", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "\[ScriptL]"}]], " ", 
           RowBox[{"c", "[", "u", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"5", "+", "\[ScriptL]"}], "]"}], "2"]}], 
       RowBox[{"20", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[ScriptL]"}]}], "]"}]}]]}], 
     ")"}]}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.900659470094899*^9, 3.900659485122912*^9}, {
  3.900659786972529*^9, 3.900659806711553*^9}, {3.900660455026864*^9, 
  3.900660508323694*^9}},ExpressionUUID->"a5aa24ff-2917-4817-b47e-\
23e74b1d2e3b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1114.5, 967.5},
WindowMargins->{{372, Automatic}, {24, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0848581-48a5-4826-9962-f2cbae4d095a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 223, 5, 100, "Section",ExpressionUUID->"4d49570f-0f29-48f6-8f07-45161b4acee8"],
Cell[806, 29, 1468, 29, 141, "Input",ExpressionUUID->"27e88a87-5a4c-41db-87f1-e1615d57eee3"],
Cell[CellGroupData[{
Cell[2299, 62, 290, 5, 81, "Subsection",ExpressionUUID->"c014b990-15d1-40ae-a6a8-95f60b5068c3"],
Cell[CellGroupData[{
Cell[2614, 71, 184, 4, 68, "Subsubsection",ExpressionUUID->"00139992-5497-4d0a-8d08-188da87f12a6"],
Cell[2801, 77, 736, 17, 77, "Input",ExpressionUUID->"df7e98b2-b255-4eec-a373-6bf2a19909c2"],
Cell[3540, 96, 2346, 74, 216, "Input",ExpressionUUID->"d640ab62-e591-4d15-a264-b13938fe323f"],
Cell[5889, 172, 3152, 88, 301, "Input",ExpressionUUID->"c590055d-0dc6-46b9-9ded-af2fb14e8e3c"],
Cell[9044, 262, 17104, 443, 1310, "Input",ExpressionUUID->"93056cd5-81cd-4a54-bc3a-23e96f319cec"],
Cell[26151, 707, 2347, 63, 205, "Input",ExpressionUUID->"b21a97f2-9489-4b76-89b7-6743aefe5f57"],
Cell[28501, 772, 1791, 51, 141, "Input",ExpressionUUID->"51ce6ca4-e201-4e97-b0c2-63116b438935"]
}, Closed]],
Cell[CellGroupData[{
Cell[30329, 828, 176, 4, 54, "Subsubsection",ExpressionUUID->"d26c585d-08d6-4850-8c39-291d79f97d4d"],
Cell[CellGroupData[{
Cell[30530, 836, 643, 14, 78, "Input",ExpressionUUID->"43d7bb97-11af-4112-b764-8e2a4f2be41d"],
Cell[31176, 852, 3569, 102, 262, "Output",ExpressionUUID->"7263a050-446d-4f76-b0bf-878d08889e5c"]
}, Open  ]],
Cell[34760, 957, 428, 11, 46, "Input",ExpressionUUID->"ede1350d-055c-433e-92c6-3781595d4fb1"],
Cell[CellGroupData[{
Cell[35213, 972, 945, 15, 45, "Input",ExpressionUUID->"78f3a202-71c1-4a64-b94a-0627422b62be"],
Cell[36161, 989, 1590, 49, 70, "Output",ExpressionUUID->"f706abe9-87eb-4edb-99ce-0acc07ed59c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37812, 1045, 389, 7, 81, "Subsection",ExpressionUUID->"8651c8cc-120b-4d41-bf65-2cda6189ba99"],
Cell[38204, 1054, 383, 10, 45, "Input",ExpressionUUID->"1a3f83e0-4a17-4111-85bb-a47c4f8c255d"],
Cell[38590, 1066, 2632, 72, 240, "Input",ExpressionUUID->"b690d832-f815-4e86-aa49-1230804c6494"],
Cell[41225, 1140, 303, 8, 45, "Input",ExpressionUUID->"3278a2dc-aada-4c3f-b3e8-9e806d72a3c9"],
Cell[41531, 1150, 1009, 32, 82, "Input",ExpressionUUID->"5c939e96-48c9-4aed-abc1-a033a8b7ed6d"]
}, Closed]],
Cell[CellGroupData[{
Cell[42577, 1187, 431, 7, 55, "Subsection",ExpressionUUID->"43198ae6-0f6f-40a3-b05a-518065d873b1"],
Cell[43011, 1196, 358, 10, 45, "Input",ExpressionUUID->"e79c9c29-a503-40b7-b76b-0f31e18ba0a4"],
Cell[43372, 1208, 28934, 700, 2254, "Input",ExpressionUUID->"a3f7d615-b055-4521-81de-80e6d4e60ab3"],
Cell[72309, 1910, 2203, 64, 136, "Input",ExpressionUUID->"2f2f73c0-3371-466c-a744-d9ea37569ab0"],
Cell[74515, 1976, 305, 8, 45, "Input",ExpressionUUID->"24e6261b-cdb5-46ef-9d66-6e8a1735caac"],
Cell[74823, 1986, 4961, 146, 382, "Input",ExpressionUUID->"73909d18-d377-4b96-ad01-ad8b750f161f"],
Cell[79787, 2134, 323, 9, 45, "Input",ExpressionUUID->"ed365821-e1d0-4eff-91c2-cdcb5a0ebb50"],
Cell[80113, 2145, 2829, 82, 222, "Input",ExpressionUUID->"e3a22d0b-6df0-4e4a-b63f-881ce5126442"],
Cell[82945, 2229, 319, 9, 45, "Input",ExpressionUUID->"92cec9da-d0a6-4755-93e2-61bcabf762d7"],
Cell[83267, 2240, 2096, 64, 222, "Input",ExpressionUUID->"f2f1272c-e14d-46a5-85fa-60f3e0f4233d"],
Cell[85366, 2306, 341, 10, 45, "Input",ExpressionUUID->"46cc2abd-fd21-4fd7-bc4a-f1b6dd7946a8"],
Cell[85710, 2318, 325, 10, 45, "Input",ExpressionUUID->"51809d6d-0f46-4ecc-958c-290b810568d7"]
}, Closed]],
Cell[CellGroupData[{
Cell[86072, 2333, 477, 8, 55, "Subsection",ExpressionUUID->"addb9e9b-a819-49c8-b0c3-7213f7bfc04a"],
Cell[86552, 2343, 1727, 51, 147, "Input",ExpressionUUID->"58d9c2d5-0c84-480b-a57c-b20665cf42e9"]
}, Closed]],
Cell[CellGroupData[{
Cell[88316, 2399, 573, 9, 55, "Subsection",ExpressionUUID->"841bd29e-7d50-49f0-868e-f3309f67d45a"],
Cell[88892, 2410, 12194, 316, 669, "Input",ExpressionUUID->"07a3da51-f183-489d-a88a-0131fac4875d"],
Cell[101089, 2728, 3093, 87, 171, "Input",ExpressionUUID->"dcc99fb9-c1ab-4421-80a6-0d33211864e7"],
Cell[104185, 2817, 1340, 42, 108, "Input",ExpressionUUID->"addcd08c-e4f4-45cf-a7c0-cc0f98aa1606"],
Cell[105528, 2861, 227, 6, 45, "Input",ExpressionUUID->"7be11ffc-580b-49db-94b9-3ad89a5e79d7"],
Cell[105758, 2869, 2869, 95, 178, "Input",ExpressionUUID->"508f3120-5e4b-45c1-9e82-bfd8bbb4337f"],
Cell[CellGroupData[{
Cell[108652, 2968, 648, 19, 45, "Input",ExpressionUUID->"9c72bc83-b49e-458f-88be-418e039f8e43"],
Cell[109303, 2989, 191, 3, 51, "Output",ExpressionUUID->"4337e5b0-dc4b-402c-8331-fd5ea3bc88da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109543, 2998, 527, 9, 55, "Subsection",ExpressionUUID->"6aa11981-ae46-46d9-82ca-bc35cf08483c"],
Cell[110073, 3009, 41236, 980, 2136, "Input",ExpressionUUID->"194c8fed-8fed-4ccb-ad24-cc35d5b780fc"],
Cell[151312, 3991, 15058, 448, 782, "Input",ExpressionUUID->"69d4f478-0d06-409b-9e6b-a74468d5489b"],
Cell[166373, 4441, 5520, 165, 327, "Input",ExpressionUUID->"f5f6ed7d-1767-4a58-8c67-2d7bc0697ad5"],
Cell[171896, 4608, 242, 8, 45, "Input",ExpressionUUID->"22f4527c-110a-42e7-88f9-9816a00582e7"],
Cell[172141, 4618, 5426, 181, 307, "Input",ExpressionUUID->"1678a101-7d90-4f01-98b0-d61abd01bd1f"],
Cell[177570, 4801, 2400, 76, 211, "Input",ExpressionUUID->"dc2be71d-62a9-4b8a-a553-9a58fc0bc194"]
}, Closed]],
Cell[CellGroupData[{
Cell[180007, 4882, 675, 11, 55, "Subsection",ExpressionUUID->"3f3eeda9-82fe-432c-a21e-ce48c7d607cc"],
Cell[180685, 4895, 425, 13, 45, "Input",ExpressionUUID->"57cccb94-64ff-4d2f-81d4-f692f3c58b69"],
Cell[CellGroupData[{
Cell[181135, 4912, 655, 18, 58, "Subsubsection",ExpressionUUID->"8f28858e-c7ed-49f5-b338-049be0db9466"],
Cell[181793, 4932, 1164, 31, 77, "Output",ExpressionUUID->"b21a909d-af54-431e-b45d-f8383b690437"],
Cell[182960, 4965, 1236, 32, 77, "Output",ExpressionUUID->"d97bdfc5-77fe-460d-850b-7c4cb22ef279"],
Cell[184199, 4999, 3842, 109, 287, "Output",ExpressionUUID->"574d637b-e33a-48a3-a58c-0772987535ea"],
Cell[188044, 5110, 3956, 111, 287, "Output",ExpressionUUID->"d1b641ed-1afb-41b3-902e-922de1f0a679"],
Cell[192003, 5223, 3967, 111, 287, "Output",ExpressionUUID->"77bcf9f6-3eee-48f7-a766-d0cf86bc40b0"],
Cell[195973, 5336, 1199, 31, 77, "Output",ExpressionUUID->"ee7ebb19-701f-407e-93aa-87d27ac94fe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197209, 5372, 577, 15, 58, "Subsubsection",ExpressionUUID->"e7d11daf-c556-46a8-9915-69b3fb281cea"],
Cell[197789, 5389, 3919, 112, 287, "Output",ExpressionUUID->"0a4379bb-1d2e-4d77-99e3-8e012f77bede"],
Cell[201711, 5503, 3936, 111, 287, "Output",ExpressionUUID->"6323ac5c-e8f4-437d-a1f1-365399101474"],
Cell[205650, 5616, 1190, 31, 77, "Output",ExpressionUUID->"bf8d4812-f00e-4c5d-a190-b8e182b2bcc5"],
Cell[206843, 5649, 9755, 274, 649, "Output",ExpressionUUID->"21be0c6a-1a7e-41a0-a115-b8007f642f2b"],
Cell[216601, 5925, 3958, 111, 287, "Output",ExpressionUUID->"a5aa24ff-2917-4817-b47e-23e74b1d2e3b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


